Deep Learning based Vulnerability Detection: Are We There Yet?

Automated detection of software vulnerabilities is a fundamental problem in software security. Existing program analysis techniques either suffer from high false positives or false negatives. Recent progress in Deep Learning (DL) has resulted in a surge of interest in applying DL for automated vulnerability detection. Several recent studies have demonstrated promising results achieving an accuracy of up to 95% at detecting vulnerabilities. In this paper, we ask, "how well do the state-of-the-art DL-based techniques perform in a real-world vulnerability prediction scenario?". To our surprise, we find that their performance drops by more than 50%. A systematic investigation of what causes such precipitous performance drop reveals that existing DL-based vulnerability prediction approaches suffer from challenges with the training data (e.g., data duplication, unrealistic distribution of vulnerable classes, etc.) and with the model choices (e.g., simple token-based models). As a result, these approaches often do not learn features related to the actual cause of the vulnerabilities. Instead, they learn unrelated artifacts from the dataset (e.g., specific variable/function names, etc.). Leveraging these empirical findings, we demonstrate how a more principled approach to data collection and model design, based on realistic settings of vulnerability prediction, can lead to better solutions. The resulting tools perform significantly better than the studied baseline: up to 33.57% boost in precision and 128.38% boost in recall compared to the best performing model in the literature. Overall, this paper elucidates existing DL-based vulnerability prediction systems' potential issues and draws a roadmap for future DL-based vulnerability prediction research. In that spirit, we make available all the artifacts supporting our results: https://git.io/Jf6IA.

==> pycodes/calculate_loss.py <==
def calculate_loss(model, resampled_dataset, 
               x_g, t_g, alpha, beta, gamma):
  """ Function for calculating \tool loss.
  Args:
    model: Representation Learning Model.
    resampled_dataset: dataset to train on.
    x_g, t_g: Features and Label of an example.
    alpha, beta, gamma: Loss-hyperparameters.
  """
  # Sample example with the same class as t_g.
  x_p = sample_with_same_class(
                     resampled_dataset, t_g)
  # Sample example with different class as t_g.
  x_n = sample_with_different_class(
                     resampled_dataset, t_g)
  # Latent vector and prediction for x_g.
  h_g, y_g = model.predict(x_g)
  # Latent vectors for x_p, and x_n.
  h_p, _ = model.predict(x_p)
  h_n, _ = model.predict(x_n)
  # Calculate the cross entropy loss 
  # of the model's prediction of x_g.
  L_ce = cross_entropy_loss(y_g, t_g)
  # Calculate the Distance loss component.
  L_dist = abs(angular_distance(h_g, h_p) \
                - angular_distance(h_g, h_n) \
                 + gamma)
  # Calculate the Regularization loss component.
  L_reg = sum(magnitude(h_g) \
              + magnitude(h_p) \
              + magnitude(h_n))
  # Total loss.
  loss = L_ce + alpha * L_dist + beta * L_reg
  return loss


==> pycodes/extract_feature.py <==
def extract_feature(code):
  """ Code for extracting graph-based
  features from a code.
  Args:
      code: code for feature extraction.
  """
  # Extract the nodes and edges in 
  # code property graph using Joern.
  nodes, edges = extract_code_property_graph(code)
  node_features = []
  # Extract initial node features.
  for node in nodes:
    node_features.append(
        [onehot(node.type), Word2Vec(node.code)])
  # Refine node features using GGNN.
  node_features = GGNN(node_features, edges)
  # Aggregate node features.
  graph_features = aggregate(node_features)
  return graph_features



==> pycodes/framework.py <==
def framework(train_data, alpha, beta, gamma, lr):
  """ The main algorithm for \tool framework
  Args:
      train_data: Training data.
      alpha, beta, gamma: Hyper-parameters
      lr: Learning Rate
  """
  train_features = []
  train_labels = []
  # Extract features from every code in dataset.
  for code, label in train_data:
    train_features.append(extract_feature(code))
    train_labels.append(label)
  # Re-balance the training data.
  resampled_dataset = SMOTE(
            train_features, train_labels)
  # Initialize the model.
  model = RepresentationLearningModel()
  # Initialize the optimizer.
  optimizer = Adam(model.parameters)
  # Begin training iterations.
  for x_g, t_g in resampled_dataset:
    # Calculate the loss.
    loss = calculate_loss(
               model, resampled_dataset, 
               x_g, t_g, alpha, beta, gamma)
    # Calculate the gradient.
    gradient = calculate_gradient(loss)
    # Update the model parameters with
    optimizer.optimize(model, gradient)
  return model

